Morley Simplices in Higher Dimensions: Regularity, Reflections, and Counterexamples

Trisecting the dihedral angles of an $n$-simplex defines its Morley simplex. We study the original simplices for which this simplex is regular. A criterion in terms of the Gram matrix of the facet normals reduces the problem to a matrix equation. The derivative of the Morley map at the regular simplex has two explicit eigenvalues, both nonzero for $n\ge3$; thus the regular simplex is an isolated solution. We conjecture that in dimensions four and five a regular Morley simplex forces two hyperplane reflections interchanging disjoint pairs of vertices. We prove that this conclusion fails in every dimension $6\le n\le200$ and in every dimension $n=\binom k2-1$ with $k\ge9$: in these dimensions there are simplices with regular Morley simplex and no hyperplane reflection symmetry. The examples for $8\le n\le200$ have dihedral symmetry of order $2(n+1)$, while the infinite family is based on the Johnson scheme. In dimension four we give exact constructions of two nonregular examples, defined by irreducible polynomials of degrees $18$ and $8$ with Galois groups $S_{18}$ and $S_8$. Neither example is expressible by radicals. The computer assisted existence proofs use exact rational arithmetic and intervals with outward rounding.

==> anc/check_U1_U2.py <==
"""Theorems 6.2, 6.3 and 6.4: the classes U2 and U1 in dimension four, and their Galois groups.

Elements of Q(p) are polynomials in p, lowest degree first, reduced modulo the minimal polynomial.
U2: q12 = q34 = p, the four other base pairs q, the apex pairs w = sqrt(W); d = (delta, delta, delta, delta, eps)
    with delta^2 = (p+2)/8, eps^2 = E and delta eps = rho w.  The polynomials q, W, E, rho are those of Appendix A.
U1: q = a inside T = {1,2,3}, q45 = b, q = c = sqrt(C) between T and P = {4,5}; d_T^2 = (a+2)/8, d_P^2 = (b+2)/8,
    m = c d_T d_P.  The polynomials a = A(b) and C = C(b) are given below.
1. the orbit equations of the proofs vanish identically in Q(p), resp. Q(b);
2. Sturm sequences: p is the only positive root of P8 and b the only root of P18 in (1, 2);
3. rational intervals at the root: the inequalities of the theorems, K invertible, K^{-1}(1/d_i) > 0;
4. Theorem 6.4: the factorization patterns modulo the primes used in its proof.
"""
from fractions import Fraction as Q
from morley_tools import trim, add, sub, mul, divmod_, ev, sturm_variations, I, bisect_root, isqrt, factor_degrees_mod

P8 = [-1469159, -1471902, 843917, 911670, -143874, -144840, 11348, 4404, 436]
U2 = {"q": (979353401265, [2044678924535, 692731432034, -1726750815621, 57418988298, 579692004792, -61069470858,
                           -20596391096, -2086645424]),
      "W": (1149701152527632835, [27872689682431037, -3156726082013655871, 2240075227696022046, 1616487564855589476,
                                  -410185382810556864, -72635960487906234, -4194250138476272, 326576872153132]),
      "E": (165556965963979128240, [-7235108445085873393, -44951627927193795556, -19190583740504464020,
                                    38511387194611381104, 18103956178091322036, -4960215208001841096,
                                    -1143622367558162540, -97258609107918560]),
      "rho": (16555696596397912824000, [-3789659120408919888617, -1693925628457883637113, 4010686909907132162628,
                                        1307911083224799214518, -806372707562910773364, -14857873806497543124,
                                        12509643828607964960, 1894695383395472012])}
P18 = [500360812, -1537758084, 643683867, 2285215840, -2449217616, -1419047031, 2452369115, 703616631,
       -1288930653, -415345704, 360727044, 179734110, -34880165, -38126877, -5010906, 2451863, 970494, 135252, 8168]
# a = -sum A_REL[i] b^i / A_REL[18],  C = -sum C_REL[i] b^i / C_REL[18]
A_REL = [1013528391812537646203110693202345932200717969142984232145615753646453006916, -2702806447705255059486367972559527904951830488608764274491728500691324599816, 1842417376550497522170321859333940845981202612461990911841975530269159568905, 2696063076072175607612075544445044371770281975830078611500795700161575442873, -4190659822629515783210813057423094140404323830164782764073771279447339260583, -405389074839816281271226516741822813482571317814974936653959801097817547452, 3123058269373471545217188756513836656298985164023661808326857657214145396565, -255383312606874554689283709145879244864148187952090799058467059972523534262, -1362967246660521434890528637389949637080464051640146269106733321178697452269, 4375371794526851343408450108402821304999136097155626940353168870390903755, 365451283433440312722229015844301152530153482984606120258778598014641236359, 59684553471972753194001284629582929273465435505650094837775735342362555025, -49751668266350815761418820085544613571428032763302354195577652167760378126, -17861879472954412337592644789279612741036514081791495902288506073333702917, 1249074252272671262133600401006062481437426878864271889747958327442960029, 1495863385544070986650398023977572747112540845952411680466379919577973362, 256290019361307377335129017705497544960717809691585329048632245116007692, 18192456609704320848673094313701346413764787341418777947797407659156936, 99974468989012385390146709522015912811186614816692112469744597640845677568]
C_REL = [881264716586067947420113580328440881640715542143363490591386022480004847012, -2986525941254409575551416082985451791391376686871369538852718098671446412840, 2859390450411495064117082255816419537453107559508402893079429242840875996337, 2038267303992977365103400807007229594133276847455237815624486621835888171249, -5345248238803301405997285371367365266700302968088416501262073169104383156863, 1031835980735346157035764841864174324595289871600525835799550298539813159348, 3725183767323512560596344724900264302518896702893000405236132478238275004461, -1387902432863513708649260264154704744958867755232764448475401804376569542342, -1709160830343917262464789151463635644378548850710035349925274339917958680917, 451949678338983766869814322901268579566088176206687773084216396631759985427, 568244161795170365957602794179372012548096159874899316679564382862280741023, -4239249266460270763734097176132913939432682541204288533845553368471161719, -106382137457472783924425642644564078245611429253338037450624950030237005278, -24050177246600809971726946595644870047258560920699192698013139233686872493, 5822761826809419073812077755820572350578137517953802535307514465785420053, 3238963202845134573499848208213515695783343885975880211038276053363005474, 499867499414300885984232968523240582432407501592631265292234134677868332, 33196751120492248220781567813302208639547068852222048425532732894304136, -124968086236265481737683386902519891013983268520865140587180747051057096960]

def field(f):
    def m(*xs):
        r = [Q(1)]
        for x in xs:
            r = divmod_(mul(r, x), f)[1]
        return r
    return m
def c(v): return trim([Q(v)])
def phi_(m, z): return sub([Q(3, 2) * v for v in z], [Q(1, 2) * v for v in m(z, z, z)])

# ---------------------------------------------------------------- 1. exact identities
m = field(P8)
p = [Q(0), Q(1)]
q, W, E, rho = ([Q(v, den) for v in num] for den, num in (U2[k] for k in ("q", "W", "E", "rho")))
D2 = [v / 8 for v in add(p, c(2))]                                # delta^2
Sig = add(add(c(1), p), [2 * v for v in q])
ub2 = add(add(m(D2, Sig, Sig), [2 * v for v in m(Sig, W, rho)]), m(W, E))           # u_b^2
ua2 = add(add([16 * v for v in m(W, D2)], [8 * v for v in m(W, rho)]), E)            # u_a^2
uba = add(add([4 * v for v in m(D2, Sig)], E), m(rho, add(Sig, [4 * v for v in W]))) # u_b u_a / w
four5 = Q(4, 5)
F11 = sub(sub([4 * v for v in add(m(D2, add(add(c(1), m(p, p)), [2 * v for v in m(q, q)])), m(E, W))], [four5 * v for v in ub2]), c(1))
F55 = sub(sub([4 * v for v in add([4 * v for v in m(D2, W)], E)], [four5 * v for v in ua2]), c(1))
F15 = sub(sub([4 * v for v in add(m(D2, Sig), E)], [four5 * v for v in uba]), [v / 2 for v in sub(c(3), W)])
QUAD = add(sub(m(q, q), m(add(p, c(4)), q)), m(add(p, c(1)), add(p, c(1))))
assert F11 == [] and F55 == [] and F15 == [] and QUAD == [] and sub(m(W, rho, rho), m(D2, E)) == []
# F11 - F12 and F11 - F13 (the two identities in the proof of Theorem 6.2)
assert sub([4 * v for v in m(D2, sub(c(1), p), sub(c(1), p))], sub(c(1), phi_(m, p))) == []
assert sub([4 * v for v in m(D2, add(m(sub(c(1), q), sub(c(1), q)), m(sub(p, q), sub(p, q))))], sub(c(1), phi_(m, q))) == []

m = field(P18)
b = [Q(0), Q(1)]
a = [Q(-v, A_REL[18]) for v in A_REL[:18]]
C = [Q(-v, C_REL[18]) for v in C_REL[:18]]
DT, DP = [v / 8 for v in add(a, c(2))], [v / 8 for v in add(b, c(2))]
a1, b1 = add(c(1), [2 * v for v in a]), add(c(1), b)
X1 = sub(sub(add([4 * v for v in m(DT, add(c(1), [2 * v for v in m(a, a)]))], [8 * v for v in m(C, DP)]),
             [four5 * v for v in add(m(DT, a1, a1), [4 * v for v in m(C, DP)])]), c(1))
k = [Q(16, 5) * v for v in a1]                                    # the first orbit equation is X1 - k m = 0
F44k = sub(m(sub(sub(add([4 * v for v in m(DP, add(c(1), m(b, b)))], [12 * v for v in m(C, DT)]),
                     [four5 * v for v in add(m(DP, b1, b1), [9 * v for v in m(C, DT)])]), c(1)), k),
           [four5 * 6 * v for v in m(b1, X1)])
F14k = sub(m(sub(sub([4 * v for v in m(C, add(m(DT, a1), m(DP, b1)))],
                     [four5 * v for v in add([3 * v for v in m(C, DT, a1)], [2 * v for v in m(C, DP, b1)])]),
                 [v / 2 for v in sub([3 * v for v in C], m(C, C))]), k),
           [four5 * v for v in m(add(m(a1, b1), [6 * v for v in C]), X1)])
assert F44k == [] and F14k == [] and sub(m(X1, X1), m(k, k, C, DT, DP)) == []
assert sub([4 * v for v in m(DT, sub(c(1), a), sub(c(1), a))], sub(c(1), phi_(m, a))) == []
assert sub([4 * v for v in m(DP, sub(c(1), b), sub(c(1), b))], sub(c(1), phi_(m, b))) == []
print("orbit equations of U2 vanish in Q(p), those of U1 in Q(b)  OK")

# ---------------------------------------------------------------- 2. Sturm counts
f8, f18 = [Q(v) for v in P8], [Q(v) for v in P18]
# Cauchy bound: every root lies strictly inside this radius.
root_bound = 1 + max(abs(v / f8[-1]) for v in f8[:-1])
assert root_bound < 10 ** 6
assert sturm_variations(f8, Q(0)) - sturm_variations(f8, Q(10 ** 6)) == 1 and ev(f8, Q(0)) != 0
assert sturm_variations(f18, Q(1)) - sturm_variations(f18, Q(2)) == 1 and ev(f18, Q(1)) * ev(f18, Q(2)) != 0
print("P8 has one positive root, P18 one root in (1, 2)  OK")

# ---------------------------------------------------------------- 3. intervals at the root
def at(poly, x):
    r = I(0)
    for v in reversed(poly):
        r = (r * x + v).rnd(70)
    return r
def pos(x): return x.lo > 0

p = bisect_root(lambda t: ev(f8, t), Q(16, 10), Q(17, 10))
q, W, E, rho = (at([Q(v, den) for v in num], p) for den, num in (U2[k] for k in ("q", "W", "E", "rho")))
w, delta, eps = isqrt(W), isqrt((p + 2) / 8), isqrt(E)
assert pos(q - p) and pos(w - q)  # distinct pair types: p < q < w
Sig = 1 + p + 2 * q
assert pos(p - 1) and pos(2 - p) and pos(q - 1) and pos(2 - q) and pos(W - 3) and pos(4 - W) and pos(E) and pos(rho)
assert pos(2 * q - 1 - p) and pos(4 * W - Sig)          # K: eigenvalues 1 - p, 1 + p - 2q and det of the block below
det = Sig - 4 * W                                         # K on span(1_base, e_5): [[Sig, w], [4w, 1]]
alpha, beta = (1 / delta - w / eps) / det, (Sig / eps - 4 * w / delta) / det
assert pos(alpha) and pos(beta)
print(f"U2: p in {p}, q in {q}, W in {W}; kernel ({float(alpha.lo):.4f},...,{float(beta.lo):.4f}) > 0  OK")

b = bisect_root(lambda t: ev(f18, t), Q(16, 10), Q(17, 10))
a, C = at([Q(-v, A_REL[18]) for v in A_REL[:18]], b), at([Q(-v, C_REL[18]) for v in C_REL[:18]], b)
cc, dT, dP = isqrt(C), isqrt((a + 2) / 8), isqrt((b + 2) / 8)
assert pos(cc - b) and pos(a - cc)  # b < c < a fixes the two vertex blocks
a1, b1 = 1 + 2 * a, 1 + b
X1 = 4 * (a + 2) / 8 * (1 + 2 * a * a) + 8 * C * (b + 2) / 8 - Q(4, 5) * ((a + 2) / 8 * a1 * a1 + 4 * C * (b + 2) / 8) - 1
mm = X1 / (Q(16, 5) * a1)
assert all(pos(v) for v in (a - 1, 2 - a, b - 1, 2 - b, C - 1, 4 - C, mm))
det = a1 * b1 - 6 * C                                     # K: eigenvalues 1 - a, 1 - b; on span(1_T, 1_P): [[1+2a, 2c], [3c, 1+b]]
assert pos(det) or pos(-det)
alpha, beta = (b1 / dT - 2 * cc / dP) / det, (a1 / dP - 3 * cc / dT) / det
assert pos(alpha) and pos(beta)
print(f"U1: b in {b}, a in {a}, C in {C}; kernel ({float(alpha.lo):.4f}, {float(beta.lo):.4f}) > 0  OK")

# ---------------------------------------------------------------- 4. Theorem 6.4
assert factor_degrees_mod(P8, 17) == [8] and factor_degrees_mod(P8, 41) == [7, 1] and factor_degrees_mod(P8, 7) == [3, 3, 2]
assert factor_degrees_mod(P18, 193) == [18] and factor_degrees_mod(P18, 229) == [17, 1]
assert factor_degrees_mod(P18, 7) == [9, 5, 3, 1]
print("P8 mod 17, 41, 7: [8], [7,1], [3,3,2];  P18 mod 193, 229, 7: [18], [17,1], [9,5,3,1]  =>  S8, S18  OK")


==> anc/check_circulant.py <==
"""Theorem 9.3: dihedral simplices with regular Morley simplex for N = 9, ..., 201 vertices.

Vertices are indexed mod N, M = N // 2, and q_ij = c_m when the cyclic distance of i, j is m (c_0 = 1).
With r_k = c_dist(0,k) and sigma = r_0 + ... + r_{N-1}, the unknowns c_1, ..., c_M, T satisfy (15):
    E_m = 4 T sum_k r_k r_{k-m} - (4/N) T sigma^2 - phi(c_m) = 0,      m = 0, ..., M.
For each N the script
  1. computes an approximate solution by Newton's method, starting from the solution for N - 1;
  2. rounds it to a rational point x0 and proves the contraction bounds (17) on the cube x0 + [-rho, rho]^(M+1);
  3. proves 1 < c_1 < c_2 < ... < c_M < 2, T > 0 and h_k > 0 (k = 1, ..., M) on the cube, where (16)
        h_k = 1 + sum_{j=1}^{N-1} phi(r_j) cos(2 pi j k / N).
Usage: python3 check_circulant.py [Nmax]        (default Nmax = 201; runtime depends on the machine)
"""
import sys
from fractions import Fraction as Q
from decimal import Decimal, getcontext
from morley_tools import FI, cos2pi_FI, float_inverse, matvec, contraction_bounds

RHO = Q(1, 10 ** 30)
DIGITS = 60

def dist(k, N):
    k %= N
    return min(k, N - k)

def system(x, N, one):
    """E_0, ..., E_M and the Jacobian with respect to (c_1, ..., c_M, T); any number type."""
    M = N // 2
    c, T = [one] + list(x[:M]), x[M]
    r = [c[dist(k, N)] for k in range(N)]
    sig = sum(r[1:], r[0])
    E, J = [], []
    for m in range(M + 1):
        s = sum((r[k] * r[(k - m) % N] for k in range(1, N)), r[0] * r[(-m) % N])
        E.append(4 * T * s - 4 * T * sig * sig / N - (3 * c[m] - c[m] ** 3) / 2)
        row = []
        for a in range(1, M + 1):
            ks = (a, N - a) if 2 * a != N else (a,)
            ds = sum((r[(k - m) % N] + r[(k + m) % N] for k in ks[1:]), r[(ks[0] - m) % N] + r[(ks[0] + m) % N])
            row.append(4 * T * ds - 8 * T * sig * len(ks) / N - ((3 - 3 * c[m] ** 2) / 2 if a == m else 0))
        row.append(4 * s - 4 * sig * sig / N)
        J.append(row)
    return E, J

def newton(x, N):
    for _ in range(30):
        E, J = system(x, N, 1.0)
        x = [a - b for a, b in zip(x, matvec(float_inverse(J), E))]
        if max(map(abs, E)) < 1e-13:
            break
    assert max(map(abs, system(x, N, 1.0)[0])) < 1e-12
    return x

def certify(x, N):
    M = N // 2
    C = float_inverse(system(x, N, 1.0)[1])
    getcontext().prec = DIGITS + 30
    xd = [Decimal(v) for v in x]
    Cd = [[Decimal(v) for v in row] for row in C]
    for _ in range(7):                                  # simplified Newton step x <- x - C E(x)
        E = system(xd, N, Decimal(1))[0]
        xd = [a - b for a, b in zip(xd, matvec(Cd, E))]
    x0 = [Q(v.quantize(Decimal(10) ** -DIGITS)) for v in xd]
    F0, J0 = system(x0, N, Q(1))
    box = [FI(v - RHO, v + RHO) for v in x0]
    JB = system(box, N, FI(1))[1]
    kappa, resid = contraction_bounds(F0, J0, JB, C, RHO)
    assert kappa < Q(5, 10 ** 11) and resid < Q(1, 10 ** 60)                         # (17)
    c, T = [FI(1)] + box[:M], box[M]
    assert 1 < c[1].low() and c[M].high() < 2 and T.low() > 0
    gap = min(c[m + 1].low() - c[m].high() for m in range(1, M))
    assert gap > 0
    ph = [(3 * v - v * v * v) / 2 for v in (c[dist(j, N)] for j in range(N))]
    cs = [cos2pi_FI(j, N) for j in range(N)]
    hmin = min(sum((ph[j] * cs[(j * k) % N] for j in range(1, N)), ph[0]).low() for k in range(1, M + 1))
    assert hmin > 0
    return x0, kappa, resid, gap, hmin

if __name__ == "__main__":
    Nmax = int(sys.argv[1]) if len(sys.argv) > 1 else 201
    x = [1.5535, 1.7336, 1.8454, 1.8993, 0.3842]          # rounded solution for N = 9 (Table 2)
    print("   N     c_1        c_M        T        min gap     kappa <    |C E(x0)| <   min h_k >")
    for N in range(9, Nmax + 1):
        if N > 9:                                          # interpolate the solution for N - 1 at m/N, with c(0) = 1
            P, Mp, M = N - 1, (N - 1) // 2, N // 2
            pts = [(0.0, 1.0)] + [(m / P, x[m - 1]) for m in range(1, Mp + 1)]
            guess = []
            for m in range(1, M + 1):
                t = m / N
                i = max(i for i in range(len(pts)) if pts[i][0] <= t)
                if i == len(pts) - 1:
                    guess.append(pts[-1][1])
                else:
                    (t0, y0), (t1, y1) = pts[i], pts[i + 1]
                    guess.append(y0 + (y1 - y0) * (t - t0) / (t1 - t0))
            x = guess + [x[-1] * P / N]
        x = newton(x, N)
        x0, kappa, resid, gap, hmin = certify(x, N)
        x = [float(v) for v in x0]
        M = N // 2
        print(f"{N:4d}  {x[0]:.6f}  {x[M - 1]:.6f}  {x[M]:.6f}  {float(gap):.3e}  {float(kappa):.1e}  {float(resid):.1e}  {float(hmin):.2e}",
              flush=True)
    print(f"Theorem 9.3: certified dihedral solutions for N = 9, ..., {Nmax}  OK")


==> anc/check_cyclic5.py <==
"""Theorem 6.1: a cyclic five-vertex simplex with regular Morley simplex is regular.

K is circulant with first row (1, p, r, r, p); a = phi(p) and phi(r) = -1/2 - a.  With s = sqrt5,
    h1 = (5 + s)/4 + s a,  h2 = (5 - s)/4 - s a,
    kappa1 = 1 + 2p cos72 + 2r cos144,  kappa2 = 1 + 2p cos144 + 2r cos72,   cos72 = (s - 1)/4, cos144 = -(s + 1)/4,
and g(a) = h1 kappa2^2 - h2 kappa1^2 (equation (11)).  Rational interval arithmetic with adaptive bisection proves
    g < 0 on [-809017/10^6, -51/200]  and  g' > 0 on [-51/200, -1/4].
"""
from fractions import Fraction as Q
from morley_tools import I, bisect_root, inv_phi

s = bisect_root(lambda t: t * t - 5, 2, 3, 85)
c72, c144 = (s - 1) / 4, -(s + 1) / 4

def g(a, derivative):
    p, r = inv_phi(a, 60), inv_phi(-a - Q(1, 2), 60)
    h1, h2 = (5 + s) / 4 + s * a, (5 - s) / 4 - s * a
    k1, k2 = 1 + 2 * p * c72 + 2 * r * c144, 1 + 2 * p * c144 + 2 * r * c72
    if not derivative:
        return h1 * k2 * k2 - h2 * k1 * k1
    dp, dr = 1 / ((3 - 3 * p * p) / 2), -1 / ((3 - 3 * r * r) / 2)          # dp/da and dr/da
    dk1, dk2 = 2 * dp * c72 + 2 * dr * c144, 2 * dp * c144 + 2 * dr * c72
    return s * k2 * k2 + 2 * h1 * k2 * dk2 + s * k1 * k1 - 2 * h2 * k1 * dk1

def leaves(a, derivative, depth=0):
    v = g(a, derivative)
    if (v.lo > 0) if derivative else (v.hi < 0):
        return 1
    assert depth < 20
    m = (a.lo + a.hi) / 2
    return leaves(I(a.lo, m), derivative, depth + 1) + leaves(I(m, a.hi), derivative, depth + 1)

assert -(1 + s.hi) / 4 > Q(-809017, 10 ** 6)          # the interval starts below the physical range
n1 = leaves(I(Q(-809017, 10 ** 6), Q(-51, 200)), False)
n2 = leaves(I(Q(-51, 200), Q(-1, 4)), True)
print(f"g < 0 on [-0.809017, -0.255] ({n1} intervals), g' > 0 on [-0.255, -0.25] ({n2} interval)  OK")


==> anc/check_dim6_dim7.py <==
"""Theorems 7.1 and 8.1: simplices with regular Morley simplex in dimensions six and seven.

Unknowns: q_ij (i < j, lexicographic) followed by d_1, ..., d_N.  Equations (13), for i <= j:
    F_ij = 4 sum_a d_a^2 q_ia q_ja - (4/N) u_i u_j - phi(q_ij),    u = K d.
The script refines the 20-digit values below by Newton's method, rounds to a rational point x0 with
60 decimals, makes x0 exactly invariant under sigma, and proves on the cube x0 + [-rho, rho]^m:
  (14)   the contraction bounds;
  then  1 < q_ij < 2, d_i > 0, and K^{-1}(1/d_i) > 0 (Neumann series around x0);
  and   every permutation other than id and sigma moves some entry of K by more than 2 rho.
"""
from itertools import permutations
from fractions import Fraction as Q
from decimal import Decimal, getcontext
from morley_tools import FI, float_inverse, matvec, contraction_bounds

RHO = Q(1, 10 ** 30)
SEED6 = """1.86440710174552622624 1.86440710174552622624 1.85679055966079421544 1.85679055966079421544
1.86193822541414388366 1.86193822541414388366 1.85628747804153746801 1.81308826403629621896 1.61088977503975551158
1.75379192409312985792 1.69031927901615920284 1.61088977503975551158 1.81308826403629621896 1.69031927901615920284
1.75379192409312985792 1.75154313506085366624 1.56771040895413644907 1.66179869435142648897 1.66179869435142648897
1.56771040895413644907 1.52044825065614850422 0.69033673803650567664 0.67512258440192343925 0.67512258440192343925
0.65527060712560232309 0.65527060712560232309 0.64749018001062293145 0.64749018001062293145"""
SEED7 = """1.84186470783706643565 1.71349640700482051064 1.76438433119879600065 1.74789265833296113957
1.85233759311723113494 1.67140156071248365167 1.81053503759839707951 1.76438433119879600065 1.71349640700482051064
1.85233759311723113494 1.74789265833296113957 1.81053503759839707951 1.67140156071248365167 1.56686829482604921233
1.78269743476742953351 1.81070037728869849433 1.59637221415470934768 1.67939777638793740721 1.81070037728869849433
1.78269743476742953351 1.67939777638793740721 1.59637221415470934768 1.85453270264693985273 1.75923242876997440538
1.83631999661489361057 1.83631999661489361057 1.75923242876997440538 1.75542706415248832731 0.67770853208035881116
0.67770853208035881116 0.65687852605414945872 0.65687852605414945872 0.68620764241535944240 0.68620764241535944240
0.66613293058541090850 0.66613293058541090850"""

def unpack(x, N, one):
    pairs = [(i, j) for i in range(N) for j in range(i + 1, N)]
    K = [[one] * N for _ in range(N)]
    for v, (i, j) in zip(x, pairs):
        K[i][j] = K[j][i] = v
    return pairs, K, list(x[len(pairs):])

def system(x, N, one):
    pairs, K, d = unpack(x, N, one)
    u = [sum((K[i][k] * d[k] for k in range(1, N)), K[i][0] * d[0]) for i in range(N)]
    F, J = [], []
    for i in range(N):
        for j in range(i, N):
            F.append(4 * sum((d[a] * d[a] * K[i][a] * K[j][a] for a in range(1, N)), d[0] * d[0] * K[i][0] * K[j][0])
                     - 4 * u[i] * u[j] / N - (3 * K[i][j] - K[i][j] ** 3) / 2 if i != j else
                     4 * sum((d[a] * d[a] * K[i][a] * K[i][a] for a in range(1, N)), d[0] * d[0] * K[i][0] * K[i][0])
                     - 4 * u[i] * u[i] / N - 1)
            row = []
            for a, b in pairs:                       # derivative in q_ab
                v = 0
                for s, t in ((a, b), (b, a)):
                    if i == s:
                        v = v + 4 * d[t] * d[t] * K[j][t] - 4 * d[t] * u[j] / N
                    if j == s:
                        v = v + 4 * d[t] * d[t] * K[i][t] - 4 * u[i] * d[t] / N
                if (i, j) == (a, b):
                    v = v - (3 - 3 * K[i][j] ** 2) / 2
                row.append(v)
            for a in range(N):                       # derivative in d_a
                row.append(8 * d[a] * K[i][a] * K[j][a] - 4 * (K[i][a] * u[j] + u[i] * K[j][a]) / N)
            J.append(row)
    return F, J

def inverse(A):
    n = len(A); a = [list(r) + [Q(int(i == j)) for j in range(n)] for i, r in enumerate(A)]
    for c in range(n):
        p = next(r for r in range(c, n) if a[r][c]); a[c], a[p] = a[p], a[c]
        v = a[c][c]; a[c] = [z / v for z in a[c]]
        for r in range(n):
            if r != c and a[r][c]:
                f = a[r][c]; a[r] = [x - f * y for x, y in zip(a[r], a[c])]
    return [r[n:] for r in a]

def check(name, N, sigma, seed, bounds):
    x = [float(s) for s in seed.split()]
    C = float_inverse(system(x, N, 1.0)[1])
    getcontext().prec = 90
    xd = [Decimal(s) for s in seed.split()]
    Cd = [[Decimal(v) for v in row] for row in C]
    for _ in range(6):
        xd = [a - b for a, b in zip(xd, matvec(Cd, system(xd, N, Decimal(1))[0]))]
    x0 = [Q(v.quantize(Decimal(10) ** -60)) for v in xd]
    pairs = [(i, j) for i in range(N) for j in range(i + 1, N)]
    idx = {p: k for k, p in enumerate(pairs)}
    def act(x):                                       # the variables of the relabelled simplex
        y = [x[idx[tuple(sorted((sigma[i], sigma[j])))]] for i, j in pairs]
        return y + [x[len(pairs) + sigma[a]] for a in range(N)]
    x0 = [(a + b) / 2 for a, b in zip(x0, act(x0))]
    assert act(x0) == x0
    F0, J0 = system(x0, N, Q(1))
    JB = system([FI(v - RHO, v + RHO) for v in x0], N, FI(1))[1]
    kappa, resid = contraction_bounds(F0, J0, JB, C, RHO)
    # positive kernel
    _, K0, d0 = unpack(x0, N, Q(1))
    assert all(1 + RHO < v < 2 - RHO for v in x0[:len(pairs)]) and min(d0) > RHO
    R = inverse(K0)
    nR = max(sum(abs(v) for v in row) for row in R)
    e = nR * (N - 1) * RHO
    assert e < 1
    S0 = [sum(R[i][j] / d0[j] for j in range(N)) for i in range(N)]
    err = nR / (1 - e) * (RHO / (min(d0) * (min(d0) - RHO)) + (N - 1) * RHO * max(map(abs, S0)))
    assert min(S0) > err
    # no other symmetry
    sep = min(max(abs(K0[i][j] - K0[p[i]][p[j]]) for i, j in pairs)
              for p in permutations(range(N)) if p not in (tuple(range(N)), tuple(sigma)))
    assert sep > 2 * RHO
    kb, sb, pb = bounds                               # the numbers quoted in the paper
    assert kappa < kb and resid < Q(5, 10 ** 61) and min(S0) > sb and err < Q(2, 10 ** 29) and sep > pb
    print(f"{name}: kappa < {float(kappa):.1e}, |C F(x0)| < {float(resid):.1e}, min K^-1(1/d) > {float(min(S0)):.4f} "
          f"(error < {float(err):.2e}), separation of other permutations > {float(sep):.4f}")

check("Theorem 7.1 (n = 6)", 7, (0, 2, 1, 4, 3, 6, 5), SEED6, (Q(4, 10 ** 13), Q(37, 1000), Q(94, 1000)))
check("Theorem 8.1 (n = 7)", 8, (1, 0, 3, 2, 5, 4, 7, 6), SEED7, (Q(3, 10 ** 12), Q(29, 1000), Q(83, 1000)))
print("Theorems 7.1 and 8.1  OK")


==> anc/check_johnson.py <==
"""Theorem 10.2: Johnson simplices with regular Morley simplex for every k >= 9.

Notation of Lemma 10.1 and of the proof of Theorem 10.2: eps = 1/k, p = p* + s eps with p* = 2cos(2pi/9),
phi(r) = eps Psi (20), r = sqrt3 + eps Delta with (21), and A, B, C1, C2, G~.
1. On 7/10 <= s <= 23/20, 0 <= eps <= 1/16: the inequalities (22), by adaptive subdivision (table in the proof).
2. For k = 9, ..., 15 and the intervals for p in the second table: h1, h2 > 0, kappa1, kappa2 < 0, 1 < p < r < 2,
   and h1 kappa2^2 - h2 kappa1^2 changes sign from + to - across the interval.
"""
from fractions import Fraction as Q
from morley_tools import I, bisect_root, inv_phi, phi

PS = bisect_root(lambda t: t ** 3 - 3 * t + 1, Q(3, 2), Q(8, 5), 85)      # p* = 2cos(2pi/9)
W = bisect_root(lambda t: t * t - 3, Q(17, 10), Q(18, 10), 85)            # sqrt3

def delta(psi, e, w, upper):
    """Bound for the positive root of 3 D + (3w/2) e D^2 + (e^2/2) D^3 + psi = 0 in [0, 2] (increasing in -psi, decreasing in w and e)."""
    f = lambda d: 3 * d + Q(3, 2) * w * e * d * d + Q(1, 2) * e * e * d ** 3 + psi
    iv = bisect_root(f, 0, 2, 32)
    return iv.hi if upper else iv.lo

def quantities(s, e):
    p = PS + s * e
    psi = -2 * (e + 2 * (1 - 2 * e) * phi(p)) / ((1 - 2 * e) * (1 - 3 * e))
    assert psi.hi < 0
    r = W + e * I(delta(psi.hi, e.hi, W.hi, False), delta(psi.lo, e.lo, W.lo, True))
    A = e + (1 - 4 * e) * phi(p) - (1 - 3 * e) * e * psi
    B = (3 * PS * PS - 3) * s + 3 * PS * s * s * e + s ** 3 * e * e + psi
    C1, C2 = p - r + e * (1 - 4 * p + 3 * r), 1 - 2 * p + r
    return p, r, A, B, C1, C2, A * C2 * C2 - B * C1 * C1

def verify(s, e, kind, depth=0):
    """Returns (number of terminal rectangles, smallest margin)."""
    p, r, A, B, C1, C2, G = quantities(s, e)
    m = min({"positive": [p.lo - 1, 2 - r.hi, (r - p).lo, A.lo, B.lo, -C1.hi, -C2.hi],
             "left": [G.lo], "right": [-G.hi]}[kind])
    if m > 0:
        return 1, m
    assert depth < 18
    if kind == "positive" and s.hi - s.lo > 8 * (e.hi - e.lo):
        mid = (s.lo + s.hi) / 2; parts = [(I(s.lo, mid), e), (I(mid, s.hi), e)]
    else:
        mid = (e.lo + e.hi) / 2; parts = [(s, I(e.lo, mid)), (s, I(mid, e.hi))]
    res = [verify(a, b, kind, depth + 1) for a, b in parts]
    return sum(x[0] for x in res), min(x[1] for x in res)

E = I(0, Q(1, 16))
for kind, s, n, margin in [("positive", I(Q(7, 10), Q(23, 20)), 3, Q(415, 10 ** 4)),
                           ("left", I(Q(7, 10)), 8, Q(935, 10 ** 5)), ("right", I(Q(23, 20)), 12, Q(452, 10 ** 6))]:
    leaves, m = verify(s, E, kind)
    assert leaves == n and m > margin
    print(f"(22) {kind:8s}: {leaves:2d} rectangles, margin > {float(margin)}  OK")

def small_k(p, k):
    r = inv_phi((-1 - 2 * (k - 2) * phi(p)) / Q((k - 2) * (k - 3), 2), 60)
    h1, h2 = 1 + (k - 4) * phi(p) - (k - 3) * phi(r), 1 - 2 * phi(p) + phi(r)
    k1, k2 = 1 + (k - 4) * p - (k - 3) * r, 1 - 2 * p + r
    return r, h1, h2, k1, k2, h1 * k2 * k2 - h2 * k1 * k1

TABLE = {9: "1.6676", 10: "1.6456", 11: "1.6312", 12: "1.6200", 13: "1.6112", 14: "1.6044", 15: "1.5984"}
for k, lo in TABLE.items():
    lo = Q(lo); hi = lo + Q(4, 10 ** 4)
    r, h1, h2, k1, k2, _ = small_k(I(lo, hi), k)
    assert min(h1.lo, h2.lo, -k1.hi, -k2.hi, r.lo - hi, 2 - r.hi, lo - 1) > 0
    assert small_k(I(lo), k)[5].lo > 0 > small_k(I(hi), k)[5].hi
print("k = 9, ..., 15: sign changes on the intervals of the table  OK")


==> anc/check_linearization.py <==
"""Proposition 2.2 and Theorem 4.1, numerically (floating point; these statements are proved in the text).

1. For a random simplex, the Morley simplex built from the trisector distances (2) has normal Gram matrix
   B_ij / sqrt(B_ii B_jj) with B = K^{-1} H K^{-1}, as stated in Proposition 2.2.
2. For n = 2, ..., 12, central differences of the map H -> normalize(K^{-1} H K^{-1}) at the regular simplex,
   in a direction of each of the two summands of the tangent space, reproduce lambda_1 and lambda_2 of (7).
"""
import math, random
from morley_tools import float_inverse

def f(h): return 2 * math.cos(math.acos(-h) / 3)                 # q = f(H_ij), f(1) = 1

def mm(A, B): return [[sum(a * b for a, b in zip(r, c)) for c in zip(*B)] for r in A]

def morley_gram(H):
    N = len(H)
    K = [[1.0 if i == j else f(H[i][j]) for j in range(N)] for i in range(N)]
    R = float_inverse(K)
    B = mm(mm(R, H), R)
    return [[B[i][j] / math.sqrt(B[i][i] * B[j][j]) for j in range(N)] for i in range(N)]

def normal_gram(P):
    """Gram matrix of the inward unit normals; P = vertex coordinates. Also returns the barycentric gradients."""
    N = len(P)
    G = [row[:-1] for row in zip(*float_inverse([list(p) + [1.0] for p in P]))]   # gradient of lambda_i
    nrm = [math.sqrt(sum(x * x for x in g)) for g in G]
    return [[sum(a * b for a, b in zip(G[i], G[j])) / (nrm[i] * nrm[j]) for j in range(N)] for i in range(N)], nrm

# 1. Proposition 2.2 on a random 5-simplex
random.seed(1)
n = 5; N = n + 1
P = [[random.uniform(-1, 1) for _ in range(n)] for _ in range(N)]
H, g = normal_gram(P)
K = [[1.0 if i == j else f(H[i][j]) for j in range(N)] for i in range(N)]
Mv = []
for i in range(N):                     # distance to facet j is lambda_j |grad lambda_j|^{-1}; lambda_j(M_i) ~ q_ij |grad lambda_j|
    lam = [K[i][j] * g[j] for j in range(N)]
    s = sum(lam)
    Mv.append([sum(lam[j] / s * P[j][k] for j in range(N)) for k in range(n)])
HM, _ = normal_gram(Mv)
err = max(abs(a - b) for r1, r2 in zip(HM, morley_gram(H)) for a, b in zip(r1, r2))
assert err < 1e-9
print(f"Proposition 2.2 on a random 5-simplex: difference {err:.1e}")

# 2. Theorem 4.1
print(" n   lambda_1 (7)       difference quotient   lambda_2 (7)     difference quotient")
for n in range(2, 13):
    N = n + 1
    q = 2 * math.cos(math.acos(1 / n) / 3)
    lam_1 = -(n - 2) * (q - 1) / (3 * n * (1 + n * q))
    lam_2 = (q - 1) / (3 * (q + 1))
    H0 = [[1.0 if i == j else -1 / n for j in range(N)] for i in range(N)]
    x = [i - n / 2 for i in range(N)]                                  # sum x = 0
    X = [[0.0 if i == j else x[i] + x[j] for j in range(N)] for i in range(N)]
    Y = [[0.0] * N for _ in range(N)]                                  # zero row sums (needs N >= 4)
    if N >= 4:
        for (i, j), v in {(0, 1): 1, (2, 3): 1, (0, 2): -1, (1, 3): -1}.items():
            Y[i][j] = Y[j][i] = v
    out = []
    for D, lam in ((X, lam_1), (Y, lam_2)):
        if N < 4 and D is Y:
            out.append(None); continue
        t = 1e-5
        Mp = morley_gram([[H0[i][j] + t * D[i][j] for j in range(N)] for i in range(N)])
        Mm = morley_gram([[H0[i][j] - t * D[i][j] for j in range(N)] for i in range(N)])
        dq = [(Mp[i][j] - Mm[i][j]) / (2 * t) for i in range(N) for j in range(N)]
        k = max(range(N * N), key=lambda m: abs(D[m // N][m % N]))
        ratio = dq[k] / D[k // N][k % N]
        assert max(abs(dq[m] - lam * D[m // N][m % N]) for m in range(N * N)) < 1e-7
        out.append((lam, ratio))
    first = f"{n:2d}   {out[0][0]: .9f}       {out[0][1]: .9f}"
    second = "         not applicable (W2 has dimension 0)" if out[1] is None else f"         {out[1][0]: .9f}     {out[1][1]: .9f}"
    print(first + second)
print("Theorem 4.1: the derivative acts by lambda_1 and lambda_2  OK")


==> anc/morley_tools.py <==
"""Small exact-arithmetic toolkit shared by the check scripts (Python standard library only).

Polynomials in one variable are lists of Fractions, lowest degree first.
Intervals have exact rational endpoints; every operation returns an interval containing all possible results.
The class FI is a faster variant with endpoints on the grid 10^-90, rounded outwards.
Floating point numbers are used only to produce approximate solutions and approximate inverses;
they never enter an inequality that is used in a proof.
"""
import sys
if sys.flags.optimize:
    raise RuntimeError("Verification requires assertions: run Python without -O or -OO.")

from fractions import Fraction as Q
from math import floor, ceil, factorial, gcd as gcd_int

# ---------------------------------------------------------------- polynomials in one variable
def trim(a):
    a = [Q(x) for x in a]
    while a and a[-1] == 0:
        a.pop()
    return a

def add(a, b):
    n = max(len(a), len(b))
    return trim([(a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0) for i in range(n)])

def sub(a, b):
    return add(a, [-x for x in b])

def mul(a, b):
    if not a or not b:
        return []
    r = [Q(0)] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                r[i + j] += x * y
    return trim(r)

def power(a, n):
    r = [Q(1)]
    for _ in range(n):
        r = mul(r, a)
    return r

def divmod_(a, b):
    a, b = trim(a), trim(b)
    q = [Q(0)] * max(len(a) - len(b) + 1, 1)
    while len(a) >= len(b) and a:
        c = a[-1] / b[-1]
        k = len(a) - len(b)
        q[k] = c
        a = sub(a, [Q(0)] * k + [c * x for x in b])
    return trim(q), a

def gcd(a, b):
    a, b = trim(a), trim(b)
    while b:
        a, b = b, divmod_(a, b)[1]
    return [x / a[-1] for x in a] if a else a

def deriv(a):
    return trim([i * a[i] for i in range(1, len(a))])

def ev(a, x):
    r = 0
    for c in reversed(a):
        r = r * x + c
    return r

def compose(a, b):
    """a(b(t))"""
    r = []
    for c in reversed(a):
        r = add(mul(r, b), [c])
    return r

def sturm_variations(f, x):
    seq = [trim(f), deriv(f)]
    while seq[-1] and len(seq[-1]) > 1:
        seq.append([-c for c in divmod_(seq[-2], seq[-1])[1]])
    vals = [ev(g, x) for g in seq if g]
    vals = [v for v in vals if v != 0]
    return sum(1 for u, v in zip(vals, vals[1:]) if u * v < 0)

# ---------------------------------------------------------------- determinants with exact rational entries
def det(M):
    M = [[Q(x) for x in row] for row in M]
    n, d = len(M), Q(1)
    for c in range(n):
        piv = next((r for r in range(c, n) if M[r][c] != 0), None)
        if piv is None:
            return Q(0)
        if piv != c:
            M[c], M[piv] = M[piv], M[c]
            d = -d
        d *= M[c][c]
        for r in range(c + 1, n):
            f = M[r][c] / M[c][c]
            M[r] = [x - f * y for x, y in zip(M[r], M[c])]
    return d

def sylvester(f, g):
    """Sylvester matrix of f, g (coefficient lists, lowest degree first)."""
    m, n = len(f) - 1, len(g) - 1
    rows = []
    for i in range(n):
        rows.append([Q(0)] * i + list(reversed(f)) + [Q(0)] * (n - 1 - i))
    for i in range(m):
        rows.append([Q(0)] * i + list(reversed(g)) + [Q(0)] * (m - 1 - i))
    return rows

def resultant(f, g):
    return det(sylvester(f, g))

# ---------------------------------------------------------------- rational intervals
class I:
    __slots__ = ("lo", "hi")
    def __init__(self, lo, hi=None):
        self.lo = Q(lo)
        self.hi = Q(lo if hi is None else hi)
        assert self.lo <= self.hi
    @staticmethod
    def of(x):
        return x if isinstance(x, I) else I(x)
    def __add__(a, b):
        b = I.of(b); return I(a.lo + b.lo, a.hi + b.hi)
    __radd__ = __add__
    def __neg__(a):
        return I(-a.hi, -a.lo)
    def __sub__(a, b):
        return a + (-I.of(b))
    def __rsub__(a, b):
        return I.of(b) - a
    def __mul__(a, b):
        b = I.of(b)
        v = (a.lo * b.lo, a.lo * b.hi, a.hi * b.lo, a.hi * b.hi)
        return I(min(v), max(v))
    __rmul__ = __mul__
    def __truediv__(a, b):
        b = I.of(b)
        assert b.lo > 0 or b.hi < 0, "division by an interval containing 0"
        return a * I(1 / b.hi, 1 / b.lo)
    def __rtruediv__(a, b):
        return I.of(b) / a
    def __pow__(a, n):
        r = I(1)
        for _ in range(n):
            r = r * a
        return r
    def mag(a):
        return max(abs(a.lo), abs(a.hi))
    def rnd(a, digits=80):
        s = 10 ** digits
        return I(Q(floor(a.lo * s), s), Q(ceil(a.hi * s), s))
    def __repr__(a):
        return f"[{float(a.lo):.10g}, {float(a.hi):.10g}]"

def bisect_root(f, lo, hi, steps=200):
    """Interval containing a root of the monotone-or-sign-changing function f on [lo, hi] (exact rationals)."""
    lo, hi = Q(lo), Q(hi)
    flo = f(lo)
    assert flo * f(hi) < 0
    for _ in range(steps):
        m = (lo + hi) / 2
        if (f(m) < 0) == (flo < 0):
            lo = m
        else:
            hi = m
    return I(lo, hi)

def isqrt(x):
    """Interval square root of a positive interval."""
    x = I.of(x)
    assert x.lo > 0
    top = max(Q(1), x.hi) + 1
    return I(bisect_root(lambda t: t * t - x.lo, 0, top).lo, bisect_root(lambda t: t * t - x.hi, 0, top).hi)

def inv_phi(h, steps=200):
    """The root in [1, 2] of phi(q) = h, for an interval h inside [-1, 1]; phi is decreasing there."""
    h = I.of(h)
    lo = bisect_root(lambda t: (3 * t - t ** 3) / 2 - h.hi, 1, 2, steps).lo if h.hi < 1 else Q(1)
    hi = bisect_root(lambda t: (3 * t - t ** 3) / 2 - h.lo, 1, 2, steps).hi if h.lo > -1 else Q(2)
    return I(lo, hi)

def phi(x):
    return (3 * x - x * x * x) * Q(1, 2)

def dphi(x):
    return (3 - 3 * x * x) * Q(1, 2)

# ---------------------------------------------------------------- factor degrees modulo a prime (Dedekind)
def factor_degrees_mod(f, prime):
    """Degrees of the irreducible factors of the integer polynomial f modulo prime (f squarefree mod prime)."""
    P = prime
    def tr(a):
        while a and a[-1] % P == 0:
            a.pop()
        return [x % P for x in a]
    def dm(a, b):
        a = a[:]; inv = pow(b[-1], P - 2, P); q = [0] * max(len(a) - len(b) + 1, 1)
        while len(a) >= len(b) and a:
            c = a[-1] * inv % P; k = len(a) - len(b); q[k] = c
            for i, x in enumerate(b):
                a[k + i] = (a[k + i] - c * x) % P
            a = tr(a)
        return tr(q), a
    def ml(a, b):
        if not a or not b:
            return []
        r = [0] * (len(a) + len(b) - 1)
        for i, x in enumerate(a):
            for j, y in enumerate(b):
                r[i + j] = (r[i + j] + x * y) % P
        return tr(r)
    def gd(a, b):
        while b:
            a, b = b, dm(a, b)[1]
        return a
    g = tr([int(c) for c in f])
    assert len(g) == len(f), "leading coefficient vanishes mod prime"
    assert len(gd(g, tr([i * g[i] for i in range(1, len(g))]))) == 1, "not squarefree mod prime"
    degs, h, d = [], [0, 1], 0
    while len(g) > 1:
        d += 1
        if 2 * d > len(g) - 1:
            degs.append(len(g) - 1); break
        r, b, e = [1], dm(h, g)[1], P                   # h <- h^P mod g
        while e:
            if e & 1: r = dm(ml(r, b), g)[1]
            b = dm(ml(b, b), g)[1]; e >>= 1
        h = r
        x = tr([(h[i] if i < len(h) else 0) - (1 if i == 1 else 0) for i in range(max(len(h), 2))])
        c = gd(g, x)
        if len(c) > 1:
            degs += [d] * ((len(c) - 1) // d)
            g = dm(g, c)[0]; h = dm(h, g)[1]
    return sorted(degs, reverse=True)

# ---------------------------------------------------------------- intervals on the grid 10^-90, rounded outwards
P_FI = 10 ** 90
class FI:
    __slots__ = ("lo", "hi")                  # the interval [lo, hi] / 10^90, lo and hi integers
    def __init__(self, lo, hi=None, raw=False):
        if raw:
            self.lo, self.hi = lo, hi
        else:
            lo = Q(lo); hi = lo if hi is None else Q(hi)
            self.lo = (lo.numerator * P_FI) // lo.denominator
            self.hi = -((-hi.numerator * P_FI) // hi.denominator)
        assert self.lo <= self.hi
    @staticmethod
    def of(x):
        return x if isinstance(x, FI) else FI(x)
    def __add__(a, b):
        b = FI.of(b); return FI(a.lo + b.lo, a.hi + b.hi, raw=True)
    __radd__ = __add__
    def __neg__(a):
        return FI(-a.hi, -a.lo, raw=True)
    def __sub__(a, b):
        return a + (-FI.of(b))
    def __rsub__(a, b):
        return FI.of(b) - a
    def __mul__(a, b):
        if isinstance(b, int):
            return FI(min(a.lo * b, a.hi * b), max(a.lo * b, a.hi * b), raw=True)
        b = FI.of(b)
        v = (a.lo * b.lo, a.lo * b.hi, a.hi * b.lo, a.hi * b.hi)
        return FI(min(v) // P_FI, -((-max(v)) // P_FI), raw=True)
    __rmul__ = __mul__
    def __truediv__(a, b):                    # division by a positive rational number
        b = Q(b); assert b > 0
        return FI((a.lo * b.denominator) // b.numerator, -((-a.hi * b.denominator) // b.numerator), raw=True)
    def __pow__(a, n):
        r = FI(1)
        for _ in range(n):
            r = r * a
        return r
    def low(a): return Q(a.lo, P_FI)
    def high(a): return Q(a.hi, P_FI)
    def width(a): return Q(a.hi - a.lo, P_FI)
    def mag(a): return Q(max(abs(a.lo), abs(a.hi)), P_FI)

def pi_FI(terms=70):
    """pi = 16 arctan(1/5) - 4 arctan(1/239); consecutive partial sums of the alternating series bracket arctan."""
    def atan_inv(x):
        s, sums = Q(0), []
        for k in range(terms):
            s += Q((-1) ** k, (2 * k + 1) * x ** (2 * k + 1)); sums.append(s)
        return FI(min(sums[-2:]), max(sums[-2:]))
    return 16 * atan_inv(5) - 4 * atan_inv(239)
PI = pi_FI()

def cos_FI(x):
    """cos x for an interval x inside [0, 2): Taylor polynomial of degree 78 plus the bound 2^80/80! for the rest."""
    assert x.low() >= 0 and x.high() < 2
    s, term = FI(0), FI(1)
    for k in range(40):
        s = s + term if k % 2 == 0 else s - term
        term = term * x * x / ((2 * k + 1) * (2 * k + 2))
    r = Q(2 ** 80, factorial(80))
    return s + FI(-r, r)

def cos2pi_FI(j, N):
    """cos(2 pi j / N)."""
    j %= N
    j = min(j, N - j)
    if 4 * j <= N:
        return cos_FI(PI * Q(2 * j, N))
    return -cos_FI(PI * Q(N - 2 * j, N))   # 2 pi j/N = pi - pi (N - 2j)/N

# ---------------------------------------------------------------- floating point helpers (no proofs depend on them)
def float_inverse(A):
    n = len(A)
    a = [[float(v) for v in row] + [float(i == j) for j in range(n)] for i, row in enumerate(A)]
    for c in range(n):
        p = max(range(c, n), key=lambda r: abs(a[r][c]))
        a[c], a[p] = a[p], a[c]
        v = a[c][c]; a[c] = [x / v for x in a[c]]
        for r in range(n):
            if r != c and a[r][c]:
                f = a[r][c]; a[r] = [x - f * y for x, y in zip(a[r], a[c])]
    return [row[n:] for row in a]

def matvec(A, x):
    return [sum(a * b for a, b in zip(row, x)) for row in A]

# ---------------------------------------------------------------- the contraction test
def contraction_bounds(F0, J0, JB, C, rho):
    """Bounds for x -> x - C F(x) on the cube x0 + [-rho, rho]^m.

    F0 = F(x0) and J0 = DF(x0) exactly (Fractions); JB = an interval enclosure of DF on the cube;
    C = approximate inverse with dyadic entries.  For x, y in the cube,
        x - C F(x) - (y - C F(y)) = (I - C Jbar)(x - y),
    where every entry of the mean Jacobian Jbar lies in the corresponding entry of JB, as does J0.
    Hence kappa = ||I - C J0|| + ||C|| * max_i sum_j width(JB_ij) bounds the contraction constant,
    and the cube is mapped into itself when ||C F0|| + kappa rho < rho.
    """
    m = len(F0)
    C = [[Q(v) for v in row] for row in C]
    LJ = 1
    for row in J0:
        for v in row:
            LJ = LJ * v.denominator // gcd_int(LJ, v.denominator)
    LC = 1
    for row in C:
        for v in row:
            LC = LC * v.denominator // gcd_int(LC, v.denominator)
    Ji = [[int(v * LJ) for v in row] for row in J0]
    Ci = [[int(v * LC) for v in row] for row in C]
    den = LJ * LC
    cols = list(zip(*Ji))
    norm0 = max(sum(abs((den if i == j else 0) - sum(a * b for a, b in zip(Ci[i], cols[j]))) for j in range(m))
                for i in range(m))
    kappa = Q(norm0, den) + max(sum(abs(v) for v in row) for row in C) * max(sum(v.width() for v in row if not isinstance(v, int)) for row in JB)
    resid = max(abs(sum(a * b for a, b in zip(row, F0))) for row in C)
    assert kappa < 1 and resid + kappa * rho < rho
    return kappa, resid


==> anc/verify_all.py <==
"""Run the six verification programs supplied with the paper."""
from pathlib import Path
import subprocess
import sys
import time

if sys.flags.optimize:
    raise RuntimeError('Run without -O or -OO: verification requires assertions.')

HERE = Path(__file__).resolve().parent
PROGRAMS = (
    'check_linearization.py',
    'check_cyclic5.py',
    'check_U1_U2.py',
    'check_dim6_dim7.py',
    'check_johnson.py',
    'check_circulant.py',
)

if __name__ == '__main__':
    for name in PROGRAMS:
        print('\nRunning ' + name, flush=True)
        start = time.monotonic()
        subprocess.run([sys.executable, str(HERE / name)], cwd=HERE, check=True)
        print(name + ': passed in ' + format(time.monotonic() - start, '.2f') + ' seconds', flush=True)
    print('\nAll six verification programs passed.', flush=True)

